Measurement of $\bar{\nu}_{\mu}$ charged-current single $\pi^{-}$ production on hydrocarbon in the few-GeV region using MINERvA

The antineutrino scattering channel $\bar{\nu}_{\mu} \,\text{CH} \rightarrow \mu^{+} \,\pi^{-} \,X$(nucleon(s)) is analyzed in the incident energy range 1.5 to 10 GeV using the MINERvA detector at Fermilab. Differential cross sections are reported as functions of $\mu^{+}$ momentum and production angle, $\pi^{-}$ kinetic energy and production angle, and antineutrino energy and squared four-momentum transfer. Distribution shapes are generally reproduced by simulations based on the GENIE, NuWro, and GiBUU event generators, however GENIE (GiBUU) overestimates (underestimates) the cross-section normalizations by 8% (10%). Comparisons of data with the GENIE-based reference simulation probe conventional treatments of cross sections and pion intranuclear rescattering. The distribution of non-track vertex energy is used to decompose the signal sample into reaction categories, and cross sections are determined for the exclusive reactions $\mu^{+} \pi^{-} n$ and $ \mu^+ \pi^{-} p$. A similar treatment applied to the published MINERvA sample $\bar{\nu}_{\mu} \,\text{CH} \rightarrow \mu^{+} \,\pi^{0} \,X$(nucleon(s)) has determined the $\mu^{+} \pi^{0} n$ cross section, and the latter is used with $\sigma(\pi^{-} n)$ and $\sigma(\pi^{-} p)$ to carry out an isospin decomposition of $\bar{\nu}_{\mu}$-induced CC($\pi$). The ratio of magnitudes and relative phase for isospin amplitudes $A_{3}$ and $A_{1}$ thereby obtained are: $R^{\bar{\nu}} = 0.99 \pm 0.19$ and $\phi^{\bar{\nu}} = 93^{\circ} \pm 7^{\circ}$. Our results are in agreement with bubble chamber measurements made four decades ago.

==> anc/Supplement_final-June-2019.tex <==
\documentclass[aps, prd, reprint,showpacs,  preprintnumbers,amsmath,amssymb,superscriptaddress, nofootinbib]{revtex4-1}
%%  \RequirePackage{lineno} 
%%  \documentclass[aps,prl,preprint,showpacs,superscriptaddress,nofootinbib,floatfix,linenumbers]{revtex4-1}
\usepackage{amssymb, amsmath, braket, nicefrac, graphicx} 
%\usepackage[tight]{subfigure}
\usepackage{relsize}
\usepackage{lineno}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\usepackage{multicol}
\setlength{\columnsep}{20pt}

\usepackage{setspace}
%\doublespacing

\widowpenalty=500
\clubpenalty=500

\usepackage{ esint }
\usepackage{chngpage}
%\usepackage{feynmf}%%%{feynmp}
\usepackage{epsfig}
\usepackage{multirow}
\usepackage{rotating}
\usepackage{float}
\usepackage{color}
\usepackage{xcolor}
\usepackage{appendix}
\usepackage{ amstext }
\usepackage{ gensymb }
\usepackage{ textcomp }
\usepackage{ wasysym }
\usepackage{pstricks}

\usepackage[caption=false,labelformat=parens]{subfig}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math
\usepackage{units}
%\nofiles

%\input{authors_inputs_new}
\newcommand{\flux}{\ensuremath{\Phi^{\nu(\bar{\nu})}(E)}}
\newcommand{\ncc}{\ensuremath{N_\mathrm{CC}^{\nu(\bar{\nu})}(E)}}
\newcommand{\gcc}{\ensuremath{\Gamma_\mathrm{CC}^{\nu(\bar{\nu})}(E)}}
%\newcommand{\acc}{\ensuremath{Acc{}_{MC}^{\nu(\bar{\nu})}(E)}}
\newcommand{\acc}{\ensuremath{A_\mathrm{CC}^{\nu(\bar{\nu})}(E)}}
\newcommand{\bcc}{\ensuremath{B_\mathrm{CC}^{\nu(\bar{\nu})}(E)}}
\newcommand{\fsam}{\ensuremath{F^{\nu(\bar{\nu})}(E)}}
\newcommand{\aflux}{\ensuremath{A_{\Phi}^{\nu(\bar{\nu})}(E)}}
\newcommand{\bflux}{\ensuremath{B_{\Phi}^{\nu(\bar{\nu})}(E)}}
\newcommand{\nucor}{\ensuremath{S^{\nu(\bar{\nu})}(E)}}
\newcommand{\hecor}{\ensuremath{H^{\nu}}}
\newcommand{\xsec}{\ensuremath{\sigma_{CC}^{\nu(\bar{\nu})}(E)}}
\newcommand{\nub}{\ensuremath{\overline{\nu}}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\etapi}{\mbox{$\eta_{\small{\pi}}$}}
\newcommand{\enu}{\mbox{$E_\nu$}}
\newcommand{\anutau}{\ensuremath{\overline{\nu}_\tau } }                 % nu_tau 
\newcommand{\uppar}[1]{\ensuremath{\overset{    \text{\relsize{-1}(}\raisebox{-1.5pt}{\textendash}\text{\relsize{-1})}  }{#1}  }}
\newcommand{\upparr}[1]{\ensuremath{\overset{  \raisebox{-1.0pt}{  \text{\relsize{-1}(}\raisebox{-1.5pt}{\textendash}\text{\relsize{-1})} }  }{#1}  }}
   
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\neut}{\mbox{$\nu$}}                                     % nu
\newcommand{\numu}{\mbox{$\nu_{\mu}$}}                   % nu_mu 
\newcommand{\nue}{\mbox{$\nu_{e}$}}                      % nu_e
\newcommand{\nus}{\mbox{$\nu_{s}$}}                      % nu_s 
\newcommand{\nutau}{\mbox{$\nu_{\tau}$}}                 % nu_tau 


\newcommand{\CCne}{\mbox{CC-$\nu_{e}$}}                              %CC-ne
\newcommand{\CCnm}{\mbox{CC-$\nu_{\mu}$}}                            %CC-nm

\newcommand{\anu}{\ensuremath{\bar{\nu}}}


\newcommand{\anue}{\mbox{$\overline{\nu}_{e}$}}                      % anu_e

\newcommand{\anumu}{\ensuremath{\bar{\nu}_{\mu}}}

\newcommand{\pn}{\mbox{$\pi$}}            % pion
\newcommand{\pip}{\mbox{$\pi^{+}$}}       % pi plus
\newcommand{\pim}{\mbox{$\pi^{-}$}}       % pi minus
\newcommand{\piz}{\mbox{$\pi^{0}$}} % pi zero
\newcommand{\spip}{\mbox{$\scriptscriptstyle\pi^{+}$}}   % pi plus small
\newcommand{\spim}{\mbox{$\scriptscriptstyle\pi^{-}$}}   % pi minus small
\newcommand{\m}{$\mu$}              % muon
\newcommand{\mup}{\mbox{$\mu^{+}$}}               % mu plus
\newcommand{\mum}{\mbox{$\mu^{-}$}}               % mu minus
\newcommand{\del}{\delta} % delta
\newcommand{\g}{\mbox{$\gamma$}}    % gamma
\newcommand{\simgt}{\,\hbox{\lower0.6ex\hbox{$\sim$}\llap{\raise0.6ex\hbox{$>$}}}\,}
\newcommand{\simlt}{\,\hbox{\lower0.6ex\hbox{$\sim$}\llap{\raise0.6ex\hbox{$<$}}}\,}

\newcommand{\gibuu}{GiBUU~}
\newcommand{\minerva}{MINERvA~}
\newcommand{\minos}{MINOS~}
\newcommand{\miniboone}{MiniBooNE~}
\newcommand{\nova}{NOvA~}
\newcommand{\numi}{NuMI~}
\newcommand{\numubar}{\ensuremath{\bar{\nu}_{\mu}}~}
\newcommand{\dsdq}{\ensuremath{d\sigma/dQ^2}~}
\newcommand{\cconepiplus}{CC1\ensuremath{\pi^{+}}~}
\newcommand{\cconepi}{CC1\ensuremath{\pi^{\pm}}~}
\newcommand{\ccpi}{CCN\ensuremath{\pi^{\pm}}~}
\newcommand{\Tpi}{\ensuremath{T_{\pi}}~}
\newcommand{\thetapi}{\ensuremath{\theta_{\nu\pi}}~}

\newcommand{\footnoteremember}[2]{\footnote{#2}\newcounter{#1}\setcounter{#1}{\value{footnote}}}
\newcommand{\footnoterecall}[1]{\footnotemark[\value{#1}]}

\definecolor{maroon}{RGB}{162,10,10}

\usepackage{hyperref}
\usepackage[all]{hypcap}
\hypersetup{
    colorlinks,
    citecolor=black,
    filecolor=black,
    linkcolor=black,
    urlcolor=black
}

\makeatletter
\renewenvironment{table}
  {\def\@captype{table}}
  {}

\renewenvironment{figure}
  {\def\@captype{figure}}
  {}
\makeatother
%\linenumbers


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
   
% Set the beginning of a LaTeX document
\begin{document}
%\linenumbers
%\pagewiselinenumbers


\title{SUPPLEMENTAL MATERIALS\\ {\it Cross sections for $\anumu$ charged-current $\pi^{-}$ production on hydrocarbon\\ 
in the few-GeV region using \minerva}}    

\smallskip
\vspace{10pt}   

\begin{abstract}
\end{abstract}

%\date{\today}

\maketitle

%%%%%%%%%%%%%%%%%%%%%
This Supplement provides data tables for measurements of the $\anumu$-CC($\pi^{-}$) sample
that may facilitate data comparisons and phenomenological investigations.

%\vspace{1cm}
%\begin{itemize}
%\item  
\smallskip
\noindent
{\it Differential cross sections:}  The cross-section measured values with their statistical and systematic errors are 
presented in a bin-by-bin format in Tables I through VI. 

%\smallskip
%\item
\smallskip
\noindent
{\it Systematic error estimates}:  Summary breakouts of systematic-error contributions from each 
of the five error-source categories are given in Tables VII through XII.

%\smallskip
%\item
\smallskip
\noindent
{\it Flux for the low-energy NuMI $\anumu$ exposure}:  Table XIII gives the flux spectrum used in this work.

%\item
\smallskip
\noindent
{\it Correlation matrices}: Correlations within the cross-section measurements of the $\anumu$-CC($\pi^{-}$) channel
are presented in Tables XIV through XIX.

%\end{itemize}
\section{Differential cross sections of the $\anumu$-CC($\pi^{-}$) channel}

%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\vspace{1cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table I
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
~$p_{\mu}$ (GeV/c) &~~ $d\sigma/dp_{\mu}$ &~ stat(\%) &~ syst(\%) &~ tot(\%)  \\
\hline
  1.0 -   2.0 &   5.79 & 12 & 13 & 18 \\ 
  2.0 -   2.6 &   9.02 & 9 & 12 & 15 \\ 
  2.6 -   3.3 &   7.53 & 8 & 11 & 14 \\ 
  3.3 -   4.0 &   3.80 & 11 & 12 & 16 \\ 
  4.0 -   5.0 &   1.88 & 13 & 11 & 17 \\ 
  5.0 -   6.0 &   0.83 & 20 & 13 & 24 \\ 
  6.0 -   8.0 &   0.72 & 16 & 13 & 21 \\ 
  8.0 -  10.0 &   0.33 & 29 & 13 & 32 \\ 
\hline
\hline
\end{tabular}
\caption{ Flux-averaged differential cross section in muon momentum 
$p_\mu$, $d\sigma/dp_{\mu}(10^{-40}\text{cm}^2/\text{nucleon}/(\text{GeV/c}))$, 
for $\pi^{-}$+nucleon(s) production with statistical (stat), systematic (syst), and total (tot) uncertainties.}
\label{tb:muon-momentum}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table II
\begin{table}
\centering
\begin{tabular}{crccccc}
\hline
~$\theta_{\mu}$ (degree) &~~~ $d\sigma/d\theta_{\mu}$ &~ stat(\%) &~ syst(\%) &~ tot(\%)  \\
\hline
    0 -     2 &   0.38 & 15 & 10 & 19 \\ 
    2 -     4 &   1.16 & 9 & 10 & 14 \\ 
    4 -     6 &   1.53 & 8 & 11 & 14 \\ 
    6 -     8 &   1.34 & 10 & 12 & 16 \\ 
    8 -    10 &   1.35 & 11 & 12 & 16 \\ 
   10 -    12 &   1.30 & 12 & 13 & 18 \\ 
   12 -    15 &   1.20 & 12 & 13 & 18 \\ 
   15 -    19 &   0.92 & 17 & 13 & 21 \\ 
   19 -    25 &   0.81 & 27 & 17 & 32 \\ 
\hline
\hline
\end{tabular}
\caption{ Flux-averaged differential cross section in muon angle 
$\theta_\mu$, $d\sigma/d\theta_{\mu}(10^{-40}\text{cm}^2/\text{nucleon}/\text{degree})$, 
for $\pi^-$+nucleon(s) production with statistical (stat), systematic (syst), and total (tot) uncertainties.}
\label{tb:muon-angle}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table III
\begin{table}
\centering
\begin{tabular}{crccccc}
\hline
~$T_{\pi}$ $\text{(GeV)}$ &~~~ $d\sigma/dT_{\pi}$ &~ stat(\%) &~ syst(\%) &~ tot(\%)  \\
\hline
0.075 - 0.100 &  72.13 & 39 & 18 & 43 \\ 
0.100 - 0.125 &  61.38 & 28 & 18 & 34 \\ 
0.125 - 0.150 &  65.63 & 27 & 17 & 32 \\ 
0.150 - 0.175 &  52.79 & 27 & 17 & 32 \\ 
0.175 - 0.200 &  54.45 & 24 & 16 & 29 \\ 
0.200 - 0.250 &  45.15 & 15 & 15 & 22 \\ 
0.250 - 0.300 &  37.72 & 11 & 12 & 17 \\ 
\hline
\hline
\end{tabular}
\caption{ Flux-averaged differential cross section in $T_{\pi}$, 
$d\sigma/dT_{\pi} (10^{-40}\text{cm}^2/\text{nucleon}/\text{GeV})$, 
for $\pi^-$+nucleon(s) production with statistical (stat), systematic (syst), and total (tot) uncertainties.}
\label{tb:pi0-kinetic-energy}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%
\vspace{0.4cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table IV
\begin{table}
\centering
\begin{tabular}{crccccc}
\hline
~$\theta_\pi$ $\text{(degree)}$ &~~~ $d\sigma/\theta_\pi$ &~ stat(\%) &~ syst(\%) &~ tot(\%)  \\
\hline
    0 -    10 &   0.09 & 38 & 32 & 50 \\ 
   10 -    20 &   0.25 & 12 & 17 & 21 \\ 
   20 -    30 &   0.26 & 10 & 14 & 17 \\ 
   30 -    40 &   0.26 & 10 & 13 & 17 \\ 
   40 -    50 &   0.23 & 11 & 12 & 17 \\ 
   50 -    60 &   0.17 & 15 & 13 & 20 \\ 
   60 -    70 &   0.17 & 25 & 14 & 29 \\ 
   70 -    90 &   0.09 & 53 & 20 & 56 \\ 
   90 -   110 &   0.09 & 19 & 14 & 24 \\ 
  110 -   140 &   0.05 & 24 & 16 & 29 \\ 
  140 -   180 &   0.01 & 46 & 25 & 53 \\ 
\hline
\hline
\end{tabular}
\caption{ Flux-averaged differential cross section in $\theta_\pi$, 
$d\sigma/d\theta_{\pi} (10^{-40}\text{cm}^2/\text{nucleon}/\text{degree})$, 
for $\pi^-$+nucleon(s) production with statistical (stat), systematic (syst), and total (tot) uncertainties.}
\label{tb:pi0-theta}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\vspace{0.4cm}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table V
\begin{table}
\centering
\begin{tabular}{crccccc}
\hline
~$E_{\anu}$ (GeV) &~~~ $\sigma (E_{\anu})$ &~ stat(\%) &~ syst(\%) &~ tot(\%)  \\
\hline
  1.5 -   2.0 &  16.67 & 29 & 13 & 32 \\ 
  2.0 -   3.0 &   9.86 & 8 & 12 & 14 \\ 
  3.0 -   3.5 &  25.04 & 7 & 12 & 14 \\ 
  3.5 -   4.0 &  25.91 & 7 & 12 & 14 \\ 
  4.0 -   5.0 &  13.91 & 8 & 15 & 17 \\ 
  5.0 -   6.0 &  19.53 & 11 & 14 & 18 \\ 
  6.0 -   8.0 &  10.64 & 13 & 14 & 19 \\ 
  8.0 -  10.0 &  13.25 & 20 & 17 & 27 \\ 
\hline
\hline
\end{tabular}
\caption{ Total cross section in neutrino energy $E_{\anu}$, $\sigma (E_{\anu})(10^{-40}\text{cm}^2/\text{nucleon})$, 
for $\pi^-$+nucleon(s) production with statistical (stat), systematic (syst), and total (tot) uncertainties.}
\label{tb:sigma-Enu}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\vspace{1cm}
%\vskip 10pt

\onecolumngrid
\newpage
\noindent

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table VI
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
~$Q^2$ $\text{(GeV/c)}^2$ &~~ $d\sigma/dQ^2$ &~ stat(\%) &~ syst(\%) &~ tot(\%)  \\
\hline
 0.00 -  0.10 &  48.69 & 6 & 10 & 12 \\ 
 0.10 -  0.25 &  37.21 & 7 & 11 & 13 \\ 
 0.25 -  0.40 &  26.20 & 9 & 13 & 16 \\ 
 0.40 -  0.60 &  16.51 & 10 & 13 & 17 \\ 
 0.60 -  0.85 &  10.09 & 13 & 15 & 20 \\ 
 0.85 -  1.15 &   6.69 & 16 & 15 & 22 \\ 
 1.15 -  1.55 &   3.03 & 23 & 18 & 29 \\ 
 1.55 -  2.00 &   1.10 & 36 & 22 & 43 \\ 
\hline
\hline
\end{tabular}
\caption{ Flux-averaged differential cross section in $Q^2$, 
$d\sigma/dQ^2 (10^{-40}\text{cm}^2/\text{nucleon}/(\text{GeV/c})^2)$, 
for $\pi^-$+nucleon(s) production with statistical (stat), systematic (syst), and total (tot) uncertainties.}
\label{tb:piz-Q2}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\smallskip
\smallskip
\smallskip
\smallskip


%\vspace{0.4cm}



%\vspace{0.4cm}

%\vspace{0.4cm}


%\vspace{1cm}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%\clearpage
\onecolumngrid
\newpage
\section{Systematic uncertainties of the $\anumu$-CC($\pi^{-}$) channel}
%\textbf{Systematic Uncertainty Tables: CC($\pi^+$) channel}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Breakout of systematic uncertainty on Tables VII through XII: detector response (I), 
neutrino cross section model (II), nuclear effects including FSI (III), flux (IV), and other sources (V). 
%The absolute uncertainties are followed by shape uncertainties in parentheses.

\vspace{0.5cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table VII
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
$p_{\mu}$ (GeV/c) & (I) & (II) & (III) & (IV) & (V) & Total \\
\hline
  1.0 -   2.0  & 8.8  & 5.9  & 3.0  & 7.1  & 3.5  &13.4 \\
  2.0 -   2.6  & 7.5  & 6.0  & 3.3  & 7.2  & 3.1  &12.7 \\
  2.6 -   3.3  & 7.5  & 4.1  & 3.0  & 7.4  & 2.6  &11.8 \\
  3.3 -   4.0  & 7.6  & 3.4  & 4.4  & 7.9  & 2.9  &12.5 \\
  4.0 -   5.0  & 6.6  & 3.1  & 2.7  & 8.1  & 3.1  &11.5 \\
  5.0 -   6.0  & 8.5  & 3.5  & 3.3  & 7.7  & 4.5  &13.3 \\
  6.0 -   8.0  & 9.4  & 3.0  & 3.7  & 7.5  & 4.9  &13.8 \\
  8.0 -  10.0  & 9.2  & 2.2  & 4.4  & 7.1  & 4.8  &13.5 \\
\hline
\hline
\end{tabular}
\caption{Fractional systematic uncertainties (in percent) for $d\sigma/dp_\mu$.}
\label{tb:syst-muon-momentum}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{1cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table VIII
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
$\theta_{\mu}$ (degree) & (I) & (II) & (III) & (IV) & (V) & Total \\
\hline
    0 -     2  & 7.2  & 1.7  & 3.3  & 7.3  & 1.3  &10.7 \\
    2 -     4  & 6.7  & 1.9  & 3.9  & 7.4  & 1.5  &10.6 \\
    4 -     6  & 7.4  & 2.1  & 3.3  & 7.4  & 2.2  &11.2 \\
    6 -     8  & 7.8  & 3.0  & 2.8  & 7.4  & 3.8  &12.0 \\
    8 -    10  & 8.4  & 3.3  & 3.1  & 7.4  & 4.0  &12.7 \\
   10 -    12  & 8.6  & 4.9  & 3.4  & 7.6  & 4.2  &13.6 \\
   12 -    15  & 8.4  & 4.5  & 3.8  & 7.6  & 4.4  &13.4 \\
   15 -    19  & 7.7  & 5.9  & 3.6  & 7.3  & 4.7  &13.5 \\
   19 -    25  &11.0  & 9.0  & 4.0  & 7.1  & 4.5  &17.0 \\
\hline
\hline
\end{tabular}
\caption{Fractional systematic uncertainties (in percent) for $d\sigma/d\theta_\mu$.}
\label{tb:syst-muon-angler}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{1cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table IX
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
$T_{\pi}$ (GeV) & (I) & (II) & (III) & (IV) & (V) & Total \\
\hline
0.075 - 0.100  & 9.6  & 8.2  & 8.5  & 8.9  & 5.4  &18.3 \\
0.100 - 0.125  &14.6  & 6.8  & 4.5  & 9.4  & 1.8  &18.9 \\
0.125 - 0.150  &13.4  & 5.7  & 3.9  & 8.4  & 0.6  &17.0 \\
0.150 - 0.175  &13.4  & 7.1  & 3.9  & 8.3  & 0.3  &17.5 \\
0.175 - 0.200  &12.2  & 7.3  & 4.5  & 8.7  & 0.8  &16.9 \\
0.200 - 0.250  &10.6  & 7.5  & 2.8  & 9.1  & 0.1  &15.7 \\
0.250 - 0.300  & 6.4  & 5.8  & 3.3  & 8.7  & 1.5  &12.5 \\
\hline
\hline
\end{tabular}
\caption{Fractional systematic uncertainties (in percent) for $d\sigma/dT_\pi$.}
\label{tb:syst-pion-KE}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{1cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table X
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
$\theta_{\pi}$ (degree) & (I) & (II) & (III) & (IV) & (V) & Total \\
\hline
    0 -    10  &27.9  & 3.3  & 5.7  & 8.9  &12.8  &32.5 \\
   10 -    20  &13.9  & 3.4  & 1.9  & 8.4  & 5.1  &17.3 \\
   20 -    30  & 9.8  & 4.5  & 2.2  & 8.2  & 3.7  &14.1 \\
   30 -    40  & 8.2  & 5.4  & 3.4  & 8.6  & 3.1  &13.6 \\
   40 -    50  & 7.0  & 5.9  & 3.3  & 8.5  & 2.2  &12.9 \\
   50 -    60  & 6.7  & 5.6  & 4.6  & 8.3  & 2.1  &13.0 \\
   60 -    70  & 8.6  & 5.4  & 5.4  & 7.8  & 2.4  &14.2 \\
   70 -    90  &13.0  &10.8  & 4.8  & 8.2  & 4.4  &20.0 \\
   90 -   110  & 5.9  & 6.3  & 7.7  & 7.6  & 2.8  &14.4 \\
  110 -   140  & 7.3  & 7.8  & 9.0  & 8.0  & 2.4  &16.4 \\
  140 -   180  & 9.6  &11.9  &17.5  & 8.1  & 5.2  &25.2 \\
\hline
 \hline
\end{tabular}
\caption{Fractional systematic uncertainties (in percent) for $d\sigma/d\theta_\pi$.}
\label{tb:syst-pion-angle}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.5cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XI
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
$E_{\anu}$ (GeV) & (I) & (II) & (III) & (IV) & (V) & Total \\
\hline
  1.5 -   2.0  & 7.4  & 5.6  & 4.3  & 8.1  & 3.4  &13.1 \\
  2.0 -   3.0  & 7.4  & 5.6  & 2.6  & 7.2  & 3.2  &12.3 \\
  3.0 -   3.5  & 7.5  & 5.4  & 3.4  & 6.9  & 2.7  &12.2 \\
  3.5 -   4.0  & 7.3  & 4.5  & 3.3  & 8.7  & 2.7  &12.8 \\
  4.0 -   5.0  & 7.5  & 4.2  & 3.5  &11.8  & 3.0  &15.1 \\
  5.0 -   6.0  & 7.4  & 3.5  & 3.2  &10.9  & 3.2  &14.4 \\
  6.0 -   8.0  & 9.0  & 3.3  & 2.4  & 9.9  & 4.5  &14.7 \\
  8.0 -  10.0  &10.8  & 3.4  & 4.4  &10.7  & 6.3  &17.3 \\
\hline
\hline
\end{tabular}
\caption{Fractional systematic uncertainties (in percent) for $\sigma(E_{\anu})$.}
\label{tb:syst-Ev-xsec}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.5cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XII
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
$Q^{2}$ (GeV$^{2}$) & (I) & (II) & (III) & (IV) & (V) & Total \\
\hline
 0.00 -  0.10  & 7.0  & 2.1  & 3.1  & 7.4  & 1.4  &10.6 \\
 0.10 -  0.25  & 7.7  & 2.7  & 3.1  & 7.5  & 2.9  &11.7 \\
 0.25 -  0.40  & 8.8  & 3.6  & 3.7  & 7.8  & 4.0  &13.4 \\
 0.40 -  0.60  & 8.6  & 5.0  & 3.4  & 7.9  & 4.5  &13.9 \\
 0.60 -  0.85  & 9.5  & 6.6  & 3.6  & 8.0  & 5.3  &15.5 \\
 0.85 -  1.15  & 9.7  & 6.8  & 2.5  & 8.1  & 5.1  &15.4 \\
 1.15 -  1.55  &13.0  & 7.5  & 2.2  & 7.8  & 6.1  &18.2 \\
 1.55 -  2.00  &17.8  & 7.0  & 3.4  & 7.7  & 8.5  &22.5 \\
\hline
 \hline
\end{tabular}
\caption{Fractional systematic uncertainties (in percent) for $d\sigma/dQ^2$.}
\label{tb:syst-Q2}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.4cm}

%\clearpage
\newpage



\vspace{0.5cm}



\vspace{1cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section{Neutrino Flux of the $\anumu$-CC($\pi^{-}$) analysis}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XIII
\begin{table}
\centering
\begin{tabular}{ccccccc}
\hline
$E_{\anu}$ (GeV) & ~~~~~$\bar{\nu}_\mu$ flux ($\bar{\nu}_\mu$/$m^2$/GeV/POT)  ~~\\
\hline
  0.0 -   0.5 &  4.66e-06 \\ 
  0.5 -   1.0 &  1.25e-05 \\ 
  1.0 -   1.5 &  3.19e-05 \\ 
  1.5 -   2.0 &  4.58e-05 \\ 
  2.0 -   2.5 &  5.97e-05 \\ 
  2.5 -   3.0 &  7.22e-05 \\ 
  3.0 -   3.5 &  7.30e-05 \\ 
  3.5 -   4.0 &  5.64e-05 \\ 
  4.0 -   4.5 &  3.25e-05 \\ 
  4.5 -   5.0 &  1.68e-05 \\ 
  5.0 -   5.5 &  9.90e-06 \\ 
  5.5 -   6.0 &  6.84e-06 \\ 
  6.0 -   6.5 &  5.17e-06 \\ 
  6.5 -   7.0 &  4.22e-06 \\ 
  7.0 -   7.5 &  3.53e-06 \\ 
  7.5 -   8.0 &  2.96e-06 \\ 
  8.0 -   8.5 &  2.50e-06 \\ 
  8.5 -   9.0 &  2.19e-06 \\ 
  9.0 -   9.5 &  1.97e-06 \\ 
  9.5 -  10.0 &  1.78e-06 \\   
\hline
\end{tabular}
\caption{The antineutrino flux used for the cross-section calculations.
This flux is also used by the GENIE, NuWro, and GiBUU event generators to produce the model predictions
shown in the paper.}
\label{tb:flux-table}
\end{table}



\section{Correlation matrices of $\anumu$-CC($\pi^{-}$) cross sections}

\vspace{0.3cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XIV
\begin{table}
\centering
\begin{tabular}{cccccccccc}
\hline
  Bins (GeV/c) &    1.0 - 2.0 &    2.0 - 2.6 &    2.6 - 3.3 &   3.3 - 4.0 &    4.0 - 5.0 &  5.0 - 6.0 &  6.0 - 8.0 &  8.0 - 10.0 \\ 
\hline
  1.0 -   2.0  & 1.000  & 0.518  & 0.573  & 0.491  & 0.385  & 0.339  & 0.390  & 0.234 \\
  2.0 -   2.6  & 0.518  & 1.000  & 0.569  & 0.529  & 0.525  & 0.392  & 0.420  & 0.300 \\
  2.6 -   3.3  & 0.573  & 0.569  & 1.000  & 0.570  & 0.485  & 0.354  & 0.441  & 0.278 \\
  3.3 -   4.0  & 0.491  & 0.529  & 0.570  & 1.000  & 0.429  & 0.298  & 0.356  & 0.237 \\
  4.0 -   5.0  & 0.385  & 0.525  & 0.485  & 0.429  & 1.000  & 0.375  & 0.265  & 0.230 \\
  5.0 -   6.0  & 0.339  & 0.392  & 0.354  & 0.298  & 0.375  & 1.000  & 0.335  & 0.132 \\
  6.0 -   8.0  & 0.390  & 0.420  & 0.441  & 0.356  & 0.265  & 0.335  & 1.000  & 0.207 \\
  8.0 -  10.0  & 0.234  & 0.300  & 0.278  & 0.237  & 0.230  & 0.132  & 0.207  & 1.000 \\
\hline
\hline
\end{tabular}
\caption{Correlation matrix for bins of $d\sigma/dp_\mu$.}
\label{tb:piz_mup_cov}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.7cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XV
\begin{table}
\centering
\begin{tabular}{cccccccccc}
\hline
    Bins (deg) &       0 -  2 &       2 -  4 &       4 -  6 &       6 -  8 &       8 - 10 &      10 - 12 &      12 - 15 &      15 - 19 &      19 - 25 \\ 
\hline
    0 -     2  & 1.000  & 0.399  & 0.404  & 0.359  & 0.293  & 0.360  & 0.283  & 0.197  & 0.119 \\
    2 -     4  & 0.399  & 1.000  & 0.530  & 0.500  & 0.515  & 0.497  & 0.400  & 0.338  & 0.180 \\
    4 -     6  & 0.404  & 0.530  & 1.000  & 0.564  & 0.551  & 0.538  & 0.519  & 0.381  & 0.270 \\
    6 -     8  & 0.359  & 0.500  & 0.564  & 1.000  & 0.530  & 0.540  & 0.484  & 0.381  & 0.252 \\
    8 -    10  & 0.293  & 0.515  & 0.551  & 0.530  & 1.000  & 0.563  & 0.460  & 0.419  & 0.293 \\
   10 -    12  & 0.360  & 0.497  & 0.538  & 0.540  & 0.563  & 1.000  & 0.491  & 0.408  & 0.295 \\
   12 -    15  & 0.283  & 0.400  & 0.519  & 0.484  & 0.460  & 0.491  & 1.000  & 0.408  & 0.325 \\
   15 -    19  & 0.197  & 0.338  & 0.381  & 0.381  & 0.419  & 0.408  & 0.408  & 1.000  & 0.253 \\
   19 -    25  & 0.119  & 0.180  & 0.270  & 0.252  & 0.293  & 0.295  & 0.325  & 0.253  & 1.000 \\
\hline
\hline
\end{tabular}
\caption{Correlation matrix for bins of $d\sigma/d\theta_\mu$.}
\label{tb:piz_muth_cov}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.7cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XVI
\begin{table}
\centering
\begin{tabular}{cccccccc}
\hline
    Bins (GeV) &  0.075 - 0.100 &  0.100 - 0.125 &  0.125 - 0.150 &  0.150 - 0.175 &  0.175 - 0.200 &  0.200 - 0.250 &  0.250 - 0.300 \\ 
\hline
0.075 - 0.100  & 1.000  & 0.052  & 0.111  & 0.073  & 0.142  & 0.225  & 0.189 \\
0.100 - 0.125  & 0.052  & 1.000  & 0.197  & 0.287  & 0.206  & 0.328  & 0.312 \\
0.125 - 0.150  & 0.111  & 0.197  & 1.000  & 0.218  & 0.198  & 0.311  & 0.287 \\
0.150 - 0.175  & 0.073  & 0.287  & 0.218  & 1.000  & 0.366  & 0.318  & 0.364 \\
0.175 - 0.200  & 0.142  & 0.206  & 0.198  & 0.366  & 1.000  & 0.539  & 0.446 \\
0.200 - 0.250  & 0.225  & 0.328  & 0.311  & 0.318  & 0.539  & 1.000  & 0.689 \\
0.250 - 0.300  & 0.189  & 0.312  & 0.287  & 0.364  & 0.446  & 0.689  & 1.000 \\
\hline
\hline
\end{tabular}
\caption{Correlation matrix for bins of $d\sigma/dT_\pi$.}
\label{tb:piz_kinetic_cov}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.7cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XVII
\begin{table}
\centering
\begin{tabular}{ccccccccccccccc}
\hline
    Bins (deg) &       0 - 10 &      10 - 20 &      20 - 30 &      30 - 40 &      40 - 50 &      50 - 60 &    60 - 70 &   70 - 90 &  90 - 110 & 110 - 140 &  140 - 180 \\ 
\hline
    0 -    10  & 1.000  & 0.439  & 0.409  & 0.339  & 0.226  & 0.276  & 0.210  & 0.132  & 0.111  & 0.057  &-0.024 \\
   10 -    20  & 0.439  & 1.000  & 0.552  & 0.544  & 0.507  & 0.420  & 0.260  & 0.170  & 0.205  & 0.111  & 0.026 \\
   20 -    30  & 0.409  & 0.552  & 1.000  & 0.579  & 0.517  & 0.432  & 0.316  & 0.167  & 0.291  & 0.210  & 0.048 \\
   30 -    40  & 0.339  & 0.544  & 0.579  & 1.000  & 0.531  & 0.479  & 0.267  & 0.145  & 0.326  & 0.230  & 0.105 \\
   40 -    50  & 0.226  & 0.507  & 0.517  & 0.531  & 1.000  & 0.437  & 0.190  & 0.158  & 0.318  & 0.225  & 0.163 \\
   50 -    60  & 0.276  & 0.420  & 0.432  & 0.479  & 0.437  & 1.000  & 0.201  & 0.166  & 0.308  & 0.241  & 0.123 \\
   60 -    70  & 0.210  & 0.260  & 0.316  & 0.267  & 0.190  & 0.201  & 1.000  & 0.199  & 0.233  & 0.150  & 0.105 \\
   70 -    90  & 0.132  & 0.170  & 0.167  & 0.145  & 0.158  & 0.166  & 0.199  & 1.000  & 0.146  & 0.164  &-0.002 \\
   90 -   110  & 0.111  & 0.205  & 0.291  & 0.326  & 0.318  & 0.308  & 0.233  & 0.146  & 1.000  & 0.717  & 0.367 \\
  110 -   140  & 0.057  & 0.111  & 0.210  & 0.230  & 0.225  & 0.241  & 0.150  & 0.164  & 0.717  & 1.000  & 0.156 \\
  140 -   180  &-0.024  & 0.026  & 0.048  & 0.105  & 0.163  & 0.123  & 0.105  &-0.002  & 0.367  & 0.156  & 1.000 \\
\hline
\hline
\end{tabular}
\caption{Correlation matrix for bins of $d\sigma/d\theta_\pi$.}
\label{tb:piz_theta_cov}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.5cm}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XVIII
\begin{table}
\centering
\begin{tabular}{cccccccccccc}
\hline
    Bins (GeV) &  1.5 - 2.0 & 2.0 - 3.0 &  3.0 - 3.5 &    3.5 - 4.0 &    4.0 - 5.0 &    5.0 - 6.0 &    6.0 - 8.0 &   8.0 - 10.0  \\ 
\hline
  1.5 -   2.0  & 1.000  & 0.360  & 0.301  & 0.275  & 0.196  & 0.226  & 0.226  & 0.137 \\
  2.0 -   3.0  & 0.360  & 1.000  & 0.725  & 0.578  & 0.498  & 0.489  & 0.441  & 0.329 \\
  3.0 -   3.5  & 0.301  & 0.725  & 1.000  & 0.812  & 0.620  & 0.530  & 0.463  & 0.313 \\
  3.5 -   4.0  & 0.275  & 0.578  & 0.812  & 1.000  & 0.811  & 0.593  & 0.443  & 0.274 \\
  4.0 -   5.0  & 0.196  & 0.498  & 0.620  & 0.811  & 1.000  & 0.735  & 0.396  & 0.239 \\
  5.0 -   6.0  & 0.226  & 0.489  & 0.530  & 0.593  & 0.735  & 1.000  & 0.564  & 0.284 \\
  6.0 -   8.0  & 0.226  & 0.441  & 0.463  & 0.443  & 0.396  & 0.564  & 1.000  & 0.518 \\
  8.0 -  10.0  & 0.137  & 0.329  & 0.313  & 0.274  & 0.239  & 0.284  & 0.518  & 1.000 \\
\hline
\hline
\end{tabular}
\caption{Correlation matrix for bins of $\sigma(E_{\anu})$.}
\label{tb:piz_sigma-Ev_cov}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%


%\vspace{0.7cm}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table XIX
\begin{table}
\centering
\begin{tabular}{ccccccccc}
\hline
Bins (GeV$^{2}$) &  0.00 - 0.10 &  0.10 - 0.25 &  0.25 - 0.40 &  0.40 - 0.60 &  0.60 - 0.85 &  0.85 - 1.15 &  1.15 - 1.55 &  1.55 - 2.00 \\ 
\hline
 0.00 -  0.10  & 1.000  & 0.673  & 0.616  & 0.512  & 0.348  & 0.293  & 0.219  & 0.143 \\
 0.10 -  0.25  & 0.673  & 1.000  & 0.669  & 0.568  & 0.498  & 0.403  & 0.283  & 0.212 \\
 0.25 -  0.40  & 0.616  & 0.669  & 1.000  & 0.671  & 0.489  & 0.385  & 0.327  & 0.233 \\
 0.40 -  0.60  & 0.512  & 0.568  & 0.671  & 1.000  & 0.658  & 0.452  & 0.369  & 0.275 \\
 0.60 -  0.85  & 0.348  & 0.498  & 0.489  & 0.658  & 1.000  & 0.688  & 0.392  & 0.259 \\
 0.85 -  1.15  & 0.293  & 0.403  & 0.385  & 0.452  & 0.688  & 1.000  & 0.598  & 0.278 \\
 1.15 -  1.55  & 0.219  & 0.283  & 0.327  & 0.369  & 0.392  & 0.598  & 1.000  & 0.584 \\
 1.55 -  2.00  & 0.143  & 0.212  & 0.233  & 0.275  & 0.259  & 0.278  & 0.584  & 1.000 \\
\hline
\hline
\end{tabular}
\caption{Correlation matrix for bins of $d\sigma/dQ^2$.}
\label{tb:piz-Q2-cov}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\vspace{0.3cm}


\vspace{0.3cm}

\end{document}


==> anc/correlation_enu.csv <==
correlation matrix

  1.5,    2.0,   1.00000e+00,   3.60000e-01,   3.01000e-01,   2.75000e-01,   1.96000e-01,   2.26000e-01,   2.26000e-01,   1.37000e-01, 
  2.0,    3.0,   3.60000e-01,   1.00000e+00,   7.25000e-01,   5.78000e-01,   4.98000e-01,   4.89000e-01,   4.41000e-01,   3.29000e-01, 
  3.0,    3.5,   3.01000e-01,   7.25000e-01,   1.00000e+00,   8.12000e-01,   6.20000e-01,   5.30000e-01,   4.63000e-01,   3.13000e-01, 
  3.5,    4.0,   2.75000e-01,   5.78000e-01,   8.12000e-01,   1.00000e+00,   8.11000e-01,   5.93000e-01,   4.43000e-01,   2.74000e-01, 
  4.0,    5.0,   1.96000e-01,   4.98000e-01,   6.20000e-01,   8.11000e-01,   1.00000e+00,   7.35000e-01,   3.96000e-01,   2.39000e-01, 
  5.0,    6.0,   2.26000e-01,   4.89000e-01,   5.30000e-01,   5.93000e-01,   7.35000e-01,   1.00000e+00,   5.64000e-01,   2.84000e-01, 
  6.0,    8.0,   2.26000e-01,   4.41000e-01,   4.63000e-01,   4.43000e-01,   3.96000e-01,   5.64000e-01,   1.00000e+00,   5.18000e-01, 
  8.0,   10.0,   1.37000e-01,   3.29000e-01,   3.13000e-01,   2.74000e-01,   2.39000e-01,   2.84000e-01,   5.18000e-01,   1.00000e+00, 




==> anc/correlation_kinetic.csv <==
correlation matrix

0.075,  0.100,   1.00000e+00,   5.20000e-02,   1.11000e-01,   7.30000e-02,   1.42000e-01,   2.25000e-01,   1.89000e-01, 
0.100,  0.125,   5.20000e-02,   1.00000e+00,   1.97000e-01,   2.87000e-01,   2.06000e-01,   3.28000e-01,   3.12000e-01, 
0.125,  0.150,   1.11000e-01,   1.97000e-01,   1.00000e+00,   2.18000e-01,   1.98000e-01,   3.11000e-01,   2.87000e-01, 
0.150,  0.175,   7.30000e-02,   2.87000e-01,   2.18000e-01,   1.00000e+00,   3.66000e-01,   3.18000e-01,   3.64000e-01, 
0.175,  0.200,   1.42000e-01,   2.06000e-01,   1.98000e-01,   3.66000e-01,   1.00000e+00,   5.39000e-01,   4.46000e-01, 
0.200,  0.250,   2.25000e-01,   3.28000e-01,   3.11000e-01,   3.18000e-01,   5.39000e-01,   1.00000e+00,   6.89000e-01, 
0.250,  0.300,   1.89000e-01,   3.12000e-01,   2.87000e-01,   3.64000e-01,   4.46000e-01,   6.89000e-01,   1.00000e+00, 




==> anc/correlation_mmom.csv <==
correlation matrix

  1.0,    2.0,   1.00000e+00,   5.18000e-01,   5.73000e-01,   4.91000e-01,   3.85000e-01,   3.39000e-01,   3.90000e-01,   2.34000e-01, 
  2.0,    2.6,   5.18000e-01,   1.00000e+00,   5.69000e-01,   5.29000e-01,   5.25000e-01,   3.92000e-01,   4.20000e-01,   3.00000e-01, 
  2.6,    3.3,   5.73000e-01,   5.69000e-01,   1.00000e+00,   5.70000e-01,   4.85000e-01,   3.54000e-01,   4.41000e-01,   2.78000e-01, 
  3.3,    4.0,   4.91000e-01,   5.29000e-01,   5.70000e-01,   1.00000e+00,   4.29000e-01,   2.98000e-01,   3.56000e-01,   2.37000e-01, 
  4.0,    5.0,   3.85000e-01,   5.25000e-01,   4.85000e-01,   4.29000e-01,   1.00000e+00,   3.75000e-01,   2.65000e-01,   2.30000e-01, 
  5.0,    6.0,   3.39000e-01,   3.92000e-01,   3.54000e-01,   2.98000e-01,   3.75000e-01,   1.00000e+00,   3.35000e-01,   1.32000e-01, 
  6.0,    8.0,   3.90000e-01,   4.20000e-01,   4.41000e-01,   3.56000e-01,   2.65000e-01,   3.35000e-01,   1.00000e+00,   2.07000e-01, 
  8.0,   10.0,   2.34000e-01,   3.00000e-01,   2.78000e-01,   2.37000e-01,   2.30000e-01,   1.32000e-01,   2.07000e-01,   1.00000e+00, 




==> anc/correlation_mutheta.csv <==
correlation matrix

    0,      2,   1.00000e+00,   3.99000e-01,   4.04000e-01,   3.59000e-01,   2.93000e-01,   3.60000e-01,   2.83000e-01,   1.97000e-01,   1.19000e-01, 
    2,      4,   3.99000e-01,   1.00000e+00,   5.30000e-01,   5.00000e-01,   5.15000e-01,   4.97000e-01,   4.00000e-01,   3.38000e-01,   1.80000e-01, 
    4,      6,   4.04000e-01,   5.30000e-01,   1.00000e+00,   5.64000e-01,   5.51000e-01,   5.38000e-01,   5.19000e-01,   3.81000e-01,   2.70000e-01, 
    6,      8,   3.59000e-01,   5.00000e-01,   5.64000e-01,   1.00000e+00,   5.30000e-01,   5.40000e-01,   4.84000e-01,   3.81000e-01,   2.52000e-01, 
    8,     10,   2.93000e-01,   5.15000e-01,   5.51000e-01,   5.30000e-01,   1.00000e+00,   5.63000e-01,   4.60000e-01,   4.19000e-01,   2.93000e-01, 
   10,     12,   3.60000e-01,   4.97000e-01,   5.38000e-01,   5.40000e-01,   5.63000e-01,   1.00000e+00,   4.91000e-01,   4.08000e-01,   2.95000e-01, 
   12,     15,   2.83000e-01,   4.00000e-01,   5.19000e-01,   4.84000e-01,   4.60000e-01,   4.91000e-01,   1.00000e+00,   4.08000e-01,   3.25000e-01, 
   15,     19,   1.97000e-01,   3.38000e-01,   3.81000e-01,   3.81000e-01,   4.19000e-01,   4.08000e-01,   4.08000e-01,   1.00000e+00,   2.53000e-01, 
   19,     25,   1.19000e-01,   1.80000e-01,   2.70000e-01,   2.52000e-01,   2.93000e-01,   2.95000e-01,   3.25000e-01,   2.53000e-01,   1.00000e+00, 




==> anc/correlation_q2.csv <==
correlation matrix

 0.00,   0.10,   1.00000e+00,   6.73000e-01,   6.16000e-01,   5.12000e-01,   3.48000e-01,   2.93000e-01,   2.19000e-01,   1.43000e-01, 
 0.10,   0.25,   6.73000e-01,   1.00000e+00,   6.69000e-01,   5.68000e-01,   4.98000e-01,   4.03000e-01,   2.83000e-01,   2.12000e-01, 
 0.25,   0.40,   6.16000e-01,   6.69000e-01,   1.00000e+00,   6.71000e-01,   4.89000e-01,   3.85000e-01,   3.27000e-01,   2.33000e-01, 
 0.40,   0.60,   5.12000e-01,   5.68000e-01,   6.71000e-01,   1.00000e+00,   6.58000e-01,   4.52000e-01,   3.69000e-01,   2.75000e-01, 
 0.60,   0.85,   3.48000e-01,   4.98000e-01,   4.89000e-01,   6.58000e-01,   1.00000e+00,   6.88000e-01,   3.92000e-01,   2.59000e-01, 
 0.85,   1.15,   2.93000e-01,   4.03000e-01,   3.85000e-01,   4.52000e-01,   6.88000e-01,   1.00000e+00,   5.98000e-01,   2.78000e-01, 
 1.15,   1.55,   2.19000e-01,   2.83000e-01,   3.27000e-01,   3.69000e-01,   3.92000e-01,   5.98000e-01,   1.00000e+00,   5.84000e-01, 
 1.55,   2.00,   1.43000e-01,   2.12000e-01,   2.33000e-01,   2.75000e-01,   2.59000e-01,   2.78000e-01,   5.84000e-01,   1.00000e+00, 




==> anc/correlation_theta.csv <==
correlation matrix

    0,     10,   1.00000e+00,   4.39000e-01,   4.09000e-01,   3.39000e-01,   2.26000e-01,   2.76000e-01,   2.10000e-01,   1.32000e-01,   1.11000e-01,   5.70000e-02,  -2.40000e-02, 
   10,     20,   4.39000e-01,   1.00000e+00,   5.52000e-01,   5.44000e-01,   5.07000e-01,   4.20000e-01,   2.60000e-01,   1.70000e-01,   2.05000e-01,   1.11000e-01,   2.60000e-02, 
   20,     30,   4.09000e-01,   5.52000e-01,   1.00000e+00,   5.79000e-01,   5.17000e-01,   4.32000e-01,   3.16000e-01,   1.67000e-01,   2.91000e-01,   2.10000e-01,   4.80000e-02, 
   30,     40,   3.39000e-01,   5.44000e-01,   5.79000e-01,   1.00000e+00,   5.31000e-01,   4.79000e-01,   2.67000e-01,   1.45000e-01,   3.26000e-01,   2.30000e-01,   1.05000e-01, 
   40,     50,   2.26000e-01,   5.07000e-01,   5.17000e-01,   5.31000e-01,   1.00000e+00,   4.37000e-01,   1.90000e-01,   1.58000e-01,   3.18000e-01,   2.25000e-01,   1.63000e-01, 
   50,     60,   2.76000e-01,   4.20000e-01,   4.32000e-01,   4.79000e-01,   4.37000e-01,   1.00000e+00,   2.01000e-01,   1.66000e-01,   3.08000e-01,   2.41000e-01,   1.23000e-01, 
   60,     70,   2.10000e-01,   2.60000e-01,   3.16000e-01,   2.67000e-01,   1.90000e-01,   2.01000e-01,   1.00000e+00,   1.99000e-01,   2.33000e-01,   1.50000e-01,   1.05000e-01, 
   70,     90,   1.32000e-01,   1.70000e-01,   1.67000e-01,   1.45000e-01,   1.58000e-01,   1.66000e-01,   1.99000e-01,   1.00000e+00,   1.46000e-01,   1.64000e-01,  -2.00000e-03, 
   90,    110,   1.11000e-01,   2.05000e-01,   2.91000e-01,   3.26000e-01,   3.18000e-01,   3.08000e-01,   2.33000e-01,   1.46000e-01,   1.00000e+00,   7.17000e-01,   3.67000e-01, 
  110,    140,   5.70000e-02,   1.11000e-01,   2.10000e-01,   2.30000e-01,   2.25000e-01,   2.41000e-01,   1.50000e-01,   1.64000e-01,   7.17000e-01,   1.00000e+00,   1.56000e-01, 
  140,    180,  -2.40000e-02,   2.60000e-02,   4.80000e-02,   1.05000e-01,   1.63000e-01,   1.23000e-01,   1.05000e-01,  -2.00000e-03,   3.67000e-01,   1.56000e-01,   1.00000e+00, 




==> anc/error_enu.csv <==
error summary
lower, upper, (I), (II), (III), (IV), (V), Total

  1.5,   2.0,   7.4,   5.6,   4.3,   8.1,   3.4,  13.1, 
  2.0,   3.0,   7.4,   5.6,   2.6,   7.2,   3.2,  12.3, 
  3.0,   3.5,   7.5,   5.4,   3.4,   6.9,   2.7,  12.2, 
  3.5,   4.0,   7.3,   4.5,   3.3,   8.7,   2.7,  12.8, 
  4.0,   5.0,   7.5,   4.2,   3.5,  11.8,   3.0,  15.1, 
  5.0,   6.0,   7.4,   3.5,   3.2,  10.9,   3.2,  14.4, 
  6.0,   8.0,   9.0,   3.3,   2.4,   9.9,   4.5,  14.7, 
  8.0,  10.0,  10.8,   3.4,   4.4,  10.7,   6.3,  17.3, 




==> anc/error_kinetic.csv <==
error summary
lower, upper, (I), (II), (III), (IV), (V), Total

0.075, 0.100,   9.6,   8.2,   8.5,   8.9,   5.4,  18.3, 
0.100, 0.125,  14.6,   6.8,   4.5,   9.4,   1.8,  18.9, 
0.125, 0.150,  13.4,   5.7,   3.9,   8.4,   0.6,  17.0, 
0.150, 0.175,  13.4,   7.1,   3.9,   8.3,   0.3,  17.5, 
0.175, 0.200,  12.2,   7.3,   4.5,   8.7,   0.8,  16.9, 
0.200, 0.250,  10.6,   7.5,   2.8,   9.1,   0.1,  15.7, 
0.250, 0.300,   6.4,   5.8,   3.3,   8.7,   1.5,  12.5, 




==> anc/error_mmom.csv <==
error summary
lower, upper, (I), (II), (III), (IV), (V), Total

  1.0,   2.0,   8.8,   5.9,   3.0,   7.1,   3.5,  13.4, 
  2.0,   2.6,   7.5,   6.0,   3.3,   7.2,   3.1,  12.7, 
  2.6,   3.3,   7.5,   4.1,   3.0,   7.4,   2.6,  11.8, 
  3.3,   4.0,   7.6,   3.4,   4.4,   7.9,   2.9,  12.5, 
  4.0,   5.0,   6.6,   3.1,   2.7,   8.1,   3.1,  11.5, 
  5.0,   6.0,   8.5,   3.5,   3.3,   7.7,   4.5,  13.3, 
  6.0,   8.0,   9.4,   3.0,   3.7,   7.5,   4.9,  13.8, 
  8.0,  10.0,   9.2,   2.2,   4.4,   7.1,   4.8,  13.5, 




==> anc/error_mutheta.csv <==
error summary
lower, upper, (I), (II), (III), (IV), (V), Total

    0,     2,   7.2,   1.7,   3.3,   7.3,   1.3,  10.7, 
    2,     4,   6.7,   1.9,   3.9,   7.4,   1.5,  10.6, 
    4,     6,   7.4,   2.1,   3.3,   7.4,   2.2,  11.2, 
    6,     8,   7.8,   3.0,   2.8,   7.4,   3.8,  12.0, 
    8,    10,   8.4,   3.3,   3.1,   7.4,   4.0,  12.7, 
   10,    12,   8.6,   4.9,   3.4,   7.6,   4.2,  13.6, 
   12,    15,   8.4,   4.5,   3.8,   7.6,   4.4,  13.4, 
   15,    19,   7.7,   5.9,   3.6,   7.3,   4.7,  13.5, 
   19,    25,  11.0,   9.0,   4.0,   7.1,   4.5,  17.0, 




==> anc/error_q2.csv <==
error summary
lower, upper, (I), (II), (III), (IV), (V), Total

 0.00,  0.10,   7.0,   2.1,   3.1,   7.4,   1.4,  10.6, 
 0.10,  0.25,   7.7,   2.7,   3.1,   7.5,   2.9,  11.7, 
 0.25,  0.40,   8.8,   3.6,   3.7,   7.8,   4.0,  13.4, 
 0.40,  0.60,   8.6,   5.0,   3.4,   7.9,   4.5,  13.9, 
 0.60,  0.85,   9.5,   6.6,   3.6,   8.0,   5.3,  15.5, 
 0.85,  1.15,   9.7,   6.8,   2.5,   8.1,   5.1,  15.4, 
 1.15,  1.55,  13.0,   7.5,   2.2,   7.8,   6.1,  18.2, 
 1.55,  2.00,  17.8,   7.0,   3.4,   7.7,   8.5,  22.5, 




==> anc/error_theta.csv <==
error summary
lower, upper, (I), (II), (III), (IV), (V), Total

    0,    10,  27.9,   3.3,   5.7,   8.9,  12.8,  32.5, 
   10,    20,  13.9,   3.4,   1.9,   8.4,   5.1,  17.3, 
   20,    30,   9.8,   4.5,   2.2,   8.2,   3.7,  14.1, 
   30,    40,   8.2,   5.4,   3.4,   8.6,   3.1,  13.6, 
   40,    50,   7.0,   5.9,   3.3,   8.5,   2.2,  12.9, 
   50,    60,   6.7,   5.6,   4.6,   8.3,   2.1,  13.0, 
   60,    70,   8.6,   5.4,   5.4,   7.8,   2.4,  14.2, 
   70,    90,  13.0,  10.8,   4.8,   8.2,   4.4,  20.0, 
   90,   110,   5.9,   6.3,   7.7,   7.6,   2.8,  14.4, 
  110,   140,   7.3,   7.8,   9.0,   8.0,   2.4,  16.4, 
  140,   180,   9.6,  11.9,  17.5,   8.1,   5.2,  25.2, 




==> anc/xsec_enu.csv <==
cross section
lower, upper, xsec, stat, sys, total


  1.5,   2.0,   16.67,  29,  13,  32, 
  2.0,   3.0,    9.86,  8,  12,  14, 
  3.0,   3.5,   25.04,  7,  12,  14, 
  3.5,   4.0,   25.91,  7,  12,  14, 
  4.0,   5.0,   13.91,  8,  15,  17, 
  5.0,   6.0,   19.53,  11,  14,  18, 
  6.0,   8.0,   10.64,  13,  14,  19, 
  8.0,  10.0,   13.25,  20,  17,  27, 




==> anc/xsec_kinetic.csv <==
cross section
lower, upper, xsec, stat, sys, total


0.075, 0.100,   72.13,  39,  18,  43, 
0.100, 0.125,   61.38,  28,  18,  34, 
0.125, 0.150,   65.63,  27,  17,  32, 
0.150, 0.175,   52.79,  27,  17,  32, 
0.175, 0.200,   54.45,  24,  16,  29, 
0.200, 0.250,   45.15,  15,  15,  22, 
0.250, 0.300,   37.72,  11,  12,  17, 




==> anc/xsec_mmom.csv <==
cross section
lower, upper, xsec, stat, sys, total


  1.0,   2.0,    5.79,  12,  13,  18, 
  2.0,   2.6,    9.02,  9,  12,  15, 
  2.6,   3.3,    7.53,  8,  11,  14, 
  3.3,   4.0,    3.80,  11,  12,  16, 
  4.0,   5.0,    1.88,  13,  11,  17, 
  5.0,   6.0,    0.83,  20,  13,  24, 
  6.0,   8.0,    0.72,  16,  13,  21, 
  8.0,  10.0,    0.33,  29,  13,  32, 




==> anc/xsec_mutheta.csv <==
cross section
lower, upper, xsec, stat, sys, total


    0,     2,    0.38,  15,  10,  19, 
    2,     4,    1.16,  9,  10,  14, 
    4,     6,    1.53,  8,  11,  14, 
    6,     8,    1.34,  10,  12,  16, 
    8,    10,    1.35,  11,  12,  16, 
   10,    12,    1.30,  12,  13,  18, 
   12,    15,    1.20,  12,  13,  18, 
   15,    19,    0.92,  17,  13,  21, 
   19,    25,    0.81,  27,  17,  32, 




==> anc/xsec_q2.csv <==
cross section
lower, upper, xsec, stat, sys, total


 0.00,  0.10,   48.69,  6,  10,  12, 
 0.10,  0.25,   37.21,  7,  11,  13, 
 0.25,  0.40,   26.20,  9,  13,  16, 
 0.40,  0.60,   16.51,  10,  13,  17, 
 0.60,  0.85,   10.09,  13,  15,  20, 
 0.85,  1.15,    6.69,  16,  15,  22, 
 1.15,  1.55,    3.03,  23,  18,  29, 
 1.55,  2.00,    1.10,  36,  22,  43, 




==> anc/xsec_theta.csv <==
cross section
lower, upper, xsec, stat, sys, total


    0,    10,    0.09,  38,  32,  50, 
   10,    20,    0.25,  12,  17,  21, 
   20,    30,    0.26,  10,  14,  17, 
   30,    40,    0.26,  10,  13,  17, 
   40,    50,    0.23,  11,  12,  17, 
   50,    60,    0.17,  15,  13,  20, 
   60,    70,    0.17,  25,  14,  29, 
   70,    90,    0.09,  53,  20,  56, 
   90,   110,    0.09,  19,  14,  24, 
  110,   140,    0.05,  24,  16,  29, 
  140,   180,    0.01,  46,  25,  53, 



